A scheme-theoretic interpretation of generalized splines

Classical splines feature prominently in approximation theory and numerical analysis, while GKM theory arises in the study of equivariant cohomology. More recently, generalized splines have been studied which simultaneously generalize both classical splines and GKM theory. We show that generalized splines can be understood as a scheme-theoretic phenomenon, and establish the foundations for working with generalized splines via scheme theory. To do this, we first prove that the ring of generalized splines over an edge-labeled graph is isomorphic to the limit of a diagram associated to the edge-labeled graph. This is used to establish the connection to scheme theory, and in particular to secure a local--global principle for generalized splines. The secondary aim of the paper is to catalog a variety of initial local--global results. We prove a module of multivariate generalized splines over $k[x,y]$ is free when an edge-labeled graph is locally trivial or determined by a cycle on a standard cover, provide criteria for generalized splines over UFDs to be finite projective, for multivariate generalized splines to be free, along with other results. The appendix includes a variety of examples which demonstrate precise experimental control over when a module of splines is free, with computer verification by Macaulay2. We conclude with an account of how deletion and contraction affect the spectrum of a ring of splines.

==> anc/appendix.m2 <==
-- ============================================================
-- Experimental harness for generalized spline modules
--
-- Graphs tested:
--   Bowtie
--   GrilledCheese
--   Plus
--   SquareDiag
--   LinkedHex-PerimOnly
--   LinkedHex-CenterSpokes
--
-- Scenario families:
--   PairCover-*        : two-open cover {U_a, U_b} with b = a*r + 1
--   TripleCover-T3-*   : chain cover {U_a, U_b, U_c} with b = a*r + 1
--                        and c = b*s + 1
--   TripleCover-PD3-*  : three elements {a,b,c} with pairwise-disjoint
--                        vanishing loci, using the cover {U_ab, U_ac, U_bc}
--   PD2MonoLoc-*       : local connected 2-generated ideal on U_ab;
--                        predicted not free
--   StressTest-*       : no covering hypothesis; outcome recorded only
--
-- Output convention:
--   If hasPrediction == true, the script compares isFree(M) to
--   expectedFree and reports PASS/FAIL.
--   If hasPrediction == false, the script reports OBSERVED only.
--
-- Usage:
--   M2 appendix.m2
--
-- Requires:
--   needsPackage "AlgebraicSplines"
-- ============================================================

needsPackage "AlgebraicSplines";

------------------------------------------------------------
-- 0. Small utilities
------------------------------------------------------------

ringVars = R -> (
    -- return the first four generators of R as (x,y,z,w)
    g := gens R;
    v := if instance(g, Matrix) then flatten entries g else toList g;
    (v#0, v#1, v#2, v#3)
);

mergePolyMaps = (baseMap, noiseMap) -> (
    -- overlay baseMap with any (graph-dependent) noise assignments
    h := new MutableHashTable;
    scan(keys baseMap, k -> h#k = baseMap#k);
    scan(keys noiseMap, k -> h#k = noiseMap#k);
    h
);

------------------------------------------------------------
-- 1. Graph data
--
-- Each graphData* returns a hash table with:
--   "edges"  => list of {u,v} pairs of vertex indices
--   "labels" => list of edge labels (same length as "edges")
--
-- Allowed labels:
--   "a","b","c"  = cover-determining ideals
--   "x","y"      = auxiliary (“noise”) ideals
------------------------------------------------------------

-- Bowtie graph
graphDataBowtie = () -> (
    edges  := {
        {0,1},
        {0,2}, {1,2},
        {2,3}, {2,4},
        {3,4}
    };
    labels := {
        "x",
        "b","b",
        "a","a",
        "y"
    };
    hashTable{"edges"=>edges,"labels"=>labels}
);

-- GrilledCheese graph
graphDataGrilledCheese = () -> (
    edges := {
        {1,3},
        {2,4},
        {1,2},
        {3,4},
        {0,1}, {0,2},
        {5,3}, {5,4}
    };
    labels := {
        "c","c",
        "b","b",
        "a","a",
        "a","a"
    };
    hashTable{"edges"=>edges,"labels"=>labels}
);

-- Plus graph
graphDataPlus = () -> (
    edges := {
        {0,1},
        {6,7},
        {9,8},
        {10,11},
        {8,2},
        {9,4},
        {3,10},
        {5,11},

        {2,3},
        {4,5},

        {2,0},
        {3,1},
        {4,6},
        {5,7},

        {4,2},
        {5,3}
    };
    labels := {
        "x","x","x","x","x","x","x","x",
        "b","b",
        "c","c","c","c",
        "a","a"
    };
    hashTable{"edges"=>edges,"labels"=>labels}
);

-- Square with both diagonals
graphDataSquareDiag = () -> (
    edges := {
        {0,1},
        {1,2},
        {2,3},
        {3,0},
        {0,2},
        {1,3}
    };
    labels := {
        "a","b","a","b","c","c"
    };
    hashTable{"edges"=>edges,"labels"=>labels}
);

-- Three linked hexagons (perimeters only)
graphDataLinkedHexPerimOnly = () -> (
    edges := {
        -- left hexagon
        {0,1},{1,2},{2,3},{3,4},{4,5},{5,0},
        -- middle hexagon
        {6,2},{2,7},{7,8},{8,9},{9,4},{4,6},
        -- right hexagon
        {3,7},{7,10},{10,11},{11,12},{12,9},{9,3}
    };
    labels := {
        "a","a","a","a","a","a",
        "b","b","b","b","b","b",
        "c","c","c","c","c","c"
    };
    hashTable{"edges"=>edges,"labels"=>labels}
);

-- Three linked hexagons with additional “spoke’’ edges
graphDataLinkedHexCenterSpokes = () -> (
    edges := {
        -- perimeters
        {0,1},{1,2},{2,3},{3,4},{4,5},{5,0},
        {6,2},{2,7},{7,8},{8,9},{9,4},{4,6},
        {3,7},{7,10},{10,11},{11,12},{12,9},{9,3},
        -- interior spokes from the left hexagon to a shared center
        {0,6},{1,6},{3,6},{5,6},
        -- interior spokes from the right hexagon to a shared center
        {3,8},{10,8},{11,8},{12,8}
    };
    labels := {
        "a","a","a","a","a","a",
        "b","b","b","b","b","b",
        "c","c","c","c","c","c",
        "c","c","c","c",
        "a","a","a","a"
    };
    hashTable{"edges"=>edges,"labels"=>labels}
);

-- dispatch by name
buildGraph = graphName -> (
    if graphName == "Bowtie" then return graphDataBowtie();
    if graphName == "GrilledCheese" then return graphDataGrilledCheese();
    if graphName == "Plus" then return graphDataPlus();
    if graphName == "SquareDiag" then return graphDataSquareDiag();
    if graphName == "LinkedHex-PerimOnly" then return graphDataLinkedHexPerimOnly();
    if graphName == "LinkedHex-CenterSpokes" then return graphDataLinkedHexCenterSpokes();
    -- legacy name
    if graphName == "LinkedHexagons" then return graphDataLinkedHexPerimOnly();
    error("Unknown graph name: " | toString graphName)
);

------------------------------------------------------------
-- 2. Noise assignment
--
-- Certain graphs include auxiliary edges labeled "x" or "y"
-- that are not part of the covering data. These are assigned
-- polynomials that often become units after localization.
------------------------------------------------------------

noiseMapForGraph = (graphName, R) -> (
    (x,y,z,w) = ringVars R;
    if graphName == "Bowtie" then (
        hashTable{
            "xNoise" => (w^2 + 1),
            "yNoise" => (x^2 + y^2 - 5)
        }
    )
    else if graphName == "Plus" then (
        hashTable{
            "xNoise" => (w^2 + 1)
        }
    )
    else (
        hashTable{}
    )
);

------------------------------------------------------------
-- 3. Map an edge label to an ideal in R
------------------------------------------------------------

labelToIdeal = (lbl, polyMap, R) -> (
    val := (
      if lbl == "a" then polyMap#"a"
      else if lbl == "b" then polyMap#"b"
      else if lbl == "c" then polyMap#"c"
      else if lbl == "x" then polyMap#"xNoise"
      else if lbl == "y" then polyMap#"yNoise"
      else error("Missing polynomial/ideal for label: " | toString lbl)
    );
    if instance(val, Ideal) then val else ideal val
);

------------------------------------------------------------
-- 4. Assemble polynomial data for a given scenario and graph
------------------------------------------------------------

polyMapFor = (scenarioSpec, graphName, R) -> (
    base := (scenarioSpec#"makePolys") R;
    noise := noiseMapForGraph(graphName, R);
    mergePolyMaps(base, noise)
);

------------------------------------------------------------
-- 5. Compute the spline module
--
-- Some scenarios relabel edges before computing splines
-- (e.g. to ensure that all surviving "c"-edges remain connected
-- on a chosen distinguished open set).
------------------------------------------------------------

computeSplineModule = (graphName, R, polyMap, scenarioSpec) -> (
    gd := buildGraph(graphName);
    E := gd#"edges";
    lbls := gd#"labels";
    if scenarioSpec#? "relabel" then lbls = (scenarioSpec#"relabel")(graphName, lbls);
    idealsList := apply(lbls, lbl -> labelToIdeal(lbl, polyMap, R));
    prune generalizedSplines(E, idealsList)
);

------------------------------------------------------------
-- 6. Run one scenario/graph instance
------------------------------------------------------------

runScenario = (scenarioSpec, graphName) -> (
    R := QQ[x,y,z,w];

    polyMap := polyMapFor(scenarioSpec, graphName, R);
    M := computeSplineModule(graphName, R, polyMap, scenarioSpec);

    isF := isFreeModule M;
    rk  := rank M;

    isPred := scenarioSpec#"hasPrediction";
    expF   := if isPred then scenarioSpec#"expectedFree" else null;

    print "==================================================";
    print ("Scenario: " | scenarioSpec#"name" | " | Graph: " | graphName);
    print ("  Global isFree=" | toString isF | "  rank=" | toString rk);
    if isPred then (
        print ("  Expected global free=" | toString expF);
    ) else (
        print ("  Expected global free= (no theoretical prediction)");
    );
    print "==================================================";

    hashTable{
        "scenario"      => scenarioSpec#"name",
        "graph"         => graphName,
        "globalFree"    => isF,
        "rank"          => rk,
        "hasPrediction" => isPred,
        "expectedFree"  => expF
    }
);

------------------------------------------------------------
-- 7. Scenario specifications
------------------------------------------------------------

-- PairCover-* : {U_a, U_b} with b = a*r + 1
PairCover1 = hashTable{
  "name" => "PairCover-1",
  "graphs" => {"Bowtie"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x;
    b := 1 - x*y;
    hashTable{"a"=>a,"b"=>b}
  )
};

PairCover2 = hashTable{
  "name" => "PairCover-2",
  "graphs" => {"Bowtie"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := y+z;
    b := 1 - (w+1)*(y+z);
    hashTable{"a"=>a,"b"=>b}
  )
};

PairCover3 = hashTable{
  "name" => "PairCover-3",
  "graphs" => {"Bowtie"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := z*w+1;
    b := 1 - (x+y)*(z*w+1);
    hashTable{"a"=>a,"b"=>b}
  )
};

PairCover4 = hashTable{
  "name" => "PairCover-4",
  "graphs" => {"Bowtie"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := z+1;
    b := 1 - (x+y)*(z+1);
    hashTable{"a"=>a,"b"=>b}
  )
};

-- TripleCover-T3-* : chain a, b = a*r + 1, c = b*s + 1
TripleCoverT31 = hashTable{
  "name" => "TripleCover-T3-1",
  "graphs" => {"GrilledCheese"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x;
    b := x*y+1;
    c := (x*y+1)*z+1;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

TripleCoverT32 = hashTable{
  "name" => "TripleCover-T3-2",
  "graphs" => {"GrilledCheese"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := y-1;
    b := (y-1)*(z+1)+1;
    c := b*w+1;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

TripleCoverT33 = hashTable{
  "name" => "TripleCover-T3-3",
  "graphs" => {"GrilledCheese"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x+z;
    b := (x+z)*(y+w)+1;
    c := b*(x-1)+1;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

TripleCoverT34 = hashTable{
  "name" => "TripleCover-T3-4",
  "graphs" => {"GrilledCheese"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x+z;
    b := (x+z)*(y+w)+1;
    c := b*(x+1)+1;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

-- TripleCover-PD3-* : three elements {a,b,c} with pairwise-disjoint vanishing sets
TripleCoverPD31 = hashTable{
  "name" => "TripleCover-PD3-1",
  "graphs" => {"Plus","SquareDiag","LinkedHex-PerimOnly","LinkedHex-CenterSpokes"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x;
    b := 1 - y*x;
    c := 1 + z*a*b;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

TripleCoverPD32 = hashTable{
  "name" => "TripleCover-PD3-2",
  "graphs" => {"Plus","SquareDiag","LinkedHex-PerimOnly","LinkedHex-CenterSpokes"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := y;
    b := 1 - (z+w)*y;
    c := 1 + (x+1)*y*b;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

TripleCoverPD33 = hashTable{
  "name" => "TripleCover-PD3-3",
  "graphs" => {"Plus","SquareDiag","LinkedHex-PerimOnly","LinkedHex-CenterSpokes"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := z+1;
    b := 1 - x*(z+1);
    c := 1 + (y+w)*(z+1)*b;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

TripleCoverPD34 = hashTable{
  "name" => "TripleCover-PD3-4",
  "graphs" => {"Plus","SquareDiag","LinkedHex-PerimOnly","LinkedHex-CenterSpokes"},
  "hasPrediction" => true,
  "expectedFree" => true,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x+z;
    b := 1 - (y+1)*(x+z);
    c := 1 + w*(x+z)*b;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

-- StressTest-* : no covering hypothesis; record observed behavior
StressTest1 = hashTable{
  "name" => "StressTest-1",
  "graphs" => {
      "Bowtie","GrilledCheese","Plus","SquareDiag",
      "LinkedHex-PerimOnly","LinkedHex-CenterSpokes"
  },
  "hasPrediction" => false,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x*y+1;
    b := y*z+1;
    c := z*w+1;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

StressTest2 = hashTable{
  "name" => "StressTest-2",
  "graphs" => {
      "Bowtie","GrilledCheese","Plus","SquareDiag",
      "LinkedHex-PerimOnly","LinkedHex-CenterSpokes"
  },
  "hasPrediction" => false,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x^2 + y^2 - 5;
    b := (y-2)^2 + z^2 - 7;
    c := z^2 + w^2 - 3;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

StressTest3 = hashTable{
  "name" => "StressTest-3",
  "graphs" => {
      "Bowtie","GrilledCheese","Plus","SquareDiag",
      "LinkedHex-PerimOnly","LinkedHex-CenterSpokes"
  },
  "hasPrediction" => false,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x;
    b := y;
    c := z;
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  )
};

-- PD2MonoLoc-* : local connected 2-generated ideal on U_ab (prediction: not free)
PD2MonoLoc_xy = hashTable{
  "name" => "PD2MonoLoc-xy",
  "graphs" => {
      "GrilledCheese","SquareDiag",
      "LinkedHex-PerimOnly","LinkedHex-CenterSpokes"
  },
  "hasPrediction" => true,
  "expectedFree" => false,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x;
    b := 1 - x*y;
    c := ideal(z,w);
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  ),
  "relabel" => (g, lbls) -> (
    if g == "SquareDiag" then (
      {"a","c","c","b","a","b"}
    )
    else if g == "GrilledCheese" then (
      {"c","b","c","b","a","a","a","a"}
    )
    else lbls
  )
};

PD2MonoLoc_yz = hashTable{
  "name" => "PD2MonoLoc-yz",
  "graphs" => {
      "GrilledCheese","SquareDiag",
      "LinkedHex-PerimOnly","LinkedHex-CenterSpokes"
  },
  "hasPrediction" => true,
  "expectedFree" => false,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := y;
    b := 1 - y*z;
    c := ideal(x,w);
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  ),
  "relabel" => PD2MonoLoc_xy#"relabel"
};

PD2MonoLoc_xz = hashTable{
  "name" => "PD2MonoLoc-xz",
  "graphs" => {
      "GrilledCheese","SquareDiag",
      "LinkedHex-PerimOnly","LinkedHex-CenterSpokes"
  },
  "hasPrediction" => true,
  "expectedFree" => false,
  "makePolys" => (R) -> (
    (x,y,z,w) = ringVars R;
    a := x;
    b := 1 - x*z;
    c := ideal(y,w);
    hashTable{"a"=>a,"b"=>b,"c"=>c}
  ),
  "relabel" => PD2MonoLoc_xy#"relabel"
};

------------------------------------------------------------
-- 8. Collect scenario specs and run
------------------------------------------------------------

scenarioSpecs = {
  -- predicted-free families
  PairCover1, PairCover2, PairCover3, PairCover4,
  TripleCoverT31, TripleCoverT32, TripleCoverT33, TripleCoverT34,
  TripleCoverPD31, TripleCoverPD32, TripleCoverPD33, TripleCoverPD34,

  -- observational families (no prediction)
  StressTest1, StressTest2, StressTest3,

  -- prediction: not free
  PD2MonoLoc_xy, PD2MonoLoc_yz, PD2MonoLoc_xz
};

allResults = flatten apply(scenarioSpecs, sc -> (
    apply(sc#"graphs", g -> runScenario(sc, g))
));

------------------------------------------------------------
-- 9. Text summary of all runs
------------------------------------------------------------

print "******** SUMMARY (GLOBAL) ********";
scan(allResults, Rsl -> (
    if Rsl#"hasPrediction" then (
        pass := (Rsl#"globalFree" == Rsl#"expectedFree");
        print (
            "  " | Rsl#"scenario" | " / " | Rsl#"graph" |
            " -> " | (if pass then "PASS" else "FAIL") |
            "  [isFree=" | toString(Rsl#"globalFree") |
            ", rank=" | toString(Rsl#"rank") | "]"
        )
    )
    else (
        print (
            "  " | Rsl#"scenario" | " / " | Rsl#"graph" |
            " -> OBSERVED" |
            "  [isFree=" | toString(Rsl#"globalFree") |
            ", rank=" | toString(Rsl#"rank") |
            "] (no prediction)"
        )
    )
));
print "**********************************";

exit 0;

